Squashed black holes at large $D$

Using the large $D$ effective theory approach, we construct a static solution of non-extremal and squashed black holes with/without an electric charge, which describes a spherical black hole in a Kaluza-Klein spacetime with a compactified dimension. The asymptotic background with a compactified dimension and near-horizon geometry are analytically solved by the $1/D$ expansion. Particularly, our work demonstrates that the large $D$ limit can be applied to solve the non-trivial background with a compactified direction, which leads to a first-order flow equation. Moreover, we show that the extremal limit consistently reproduces the known extremal result.

==> anc/LargeDSqKKBH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    424021,      11314]
NotebookOptionsPosition[    416975,      11184]
NotebookOutlinePosition[    417765,      11209]
CellTagsIndexPosition[    417722,      11206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Large D limit of Squashed Kaluza-Klein Black Holes", "Title",
 CellChangeTimes->{{3.830398566320057*^9, 3.830398604124832*^9}, {
  3.8304250776632*^9, 3.830425092587276*^9}, {3.836366815273828*^9, 
  3.836366823682572*^9}, {3.839466466584828*^9, 3.839466477863863*^9}, {
  3.843525437792428*^9, 3.8435254780914803`*^9}, {3.8442181590354013`*^9, 
  3.84421816468182*^9}, {3.844225016546908*^9, 3.844225016547029*^9}},
 TextAlignment->Left,ExpressionUUID->"a7fd331f-2477-4aca-9270-53d2ef36565b"],

Cell[TextData[{
 StyleBox["Authors:",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox[" Ryotaku Suzuki and Shinya Tomizawa",
  FontColor->RGBColor[0., 0., 0.9959258411535821]]
}], "Author",ExpressionUUID->"8cea1d01-a171-490e-9fd3-2e1bec399e4d"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["",
 FontColor->RGBColor[0., 0., 0.9959258411535821]]], "Author",
 CellChangeTimes->{{3.8442181846857443`*^9, 3.844218208366994*^9}, {
   3.8442182709428587`*^9, 3.8442182728309593`*^9}, 
   3.844225021938558*^9},ExpressionUUID->"e38e64e1-a90b-4006-9f14-\
4e78ab4e57c9"],

Cell[TextData[StyleBox["In this auxiliary notebook, we present the metric \
functions solved in 1/D expansion.", "Text",
 FontSize->18,
 FontWeight->"Plain",
 FontColor->RGBColor[0., 0., 0.]]], "Text",
 CellChangeTimes->{{3.844217646573741*^9, 3.8442176719615088`*^9}, 
   3.844217731870921*^9, {3.844217786766397*^9, 3.844217786766672*^9}, {
   3.844218379428986*^9, 3.844218384972536*^9}},
 TextAlignment->Left,ExpressionUUID->"3c9cfcdc-dd2e-4c6c-9a1a-a6c7a8ed5ceb"],

Cell[TextData[{
 StyleBox["Because of the technical difficulty, we only solved ",
  FontSize->18,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "3"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"906bdf70-4245-4b40-bc1a-9c18a4e5d923"],
 " ",
 StyleBox["and ",
  FontSize->18,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "3"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"3acb8a38-0588-40b5-a7ee-7e04cc5a30ab"],
 " ",
 StyleBox["in NNNLO in the charged case.",
  FontSize->18,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.844223692287722*^9, 3.844223746233029*^9}, {
  3.844223779014997*^9, 3.844223781152071*^9}, {3.844224936444446*^9, 
  3.844224943780898*^9}},ExpressionUUID->"912f6a62-6abb-4697-a10c-\
996b1f3cde12"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutral SqKK Black Holes", "Chapter",
 CellChangeTimes->{{3.843527293002914*^9, 3.843527312336104*^9}, {
  3.8442190275306253`*^9, 3.844219029820301*^9}, {3.844223549958748*^9, 
  3.844223550118999*^9}},ExpressionUUID->"b31627ca-e92a-4b12-bdd6-\
1e068e14fddc"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.844222265624467*^9, 3.844222270631888*^9}, 
   3.844222349993129*^9},ExpressionUUID->"5d443749-fe85-4133-8252-\
2c4e4ace46bb"],

Cell[TextData[StyleBox["Metric Ansatz", "Subsection"]], "Subsubsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.84355012327252*^9, 3.843550126764151*^9}, 
   3.84422208055368*^9},
 TextAlignment->Left,ExpressionUUID->"7e61ce8a-198c-447b-8862-15c3e6790aca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SuperscriptBox["ds", "2"],
   FontFamily->"Source Code Pro",
   FontSize->14,
   FontWeight->"Regular"], 
  StyleBox["=",
   FontFamily->"Source Code Pro",
   FontSize->14,
   FontWeight->"Regular"], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"-", "A"}], " ", 
     SuperscriptBox["dt", "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox[
    RowBox[{
     SubscriptBox["h", "rr"], 
     FractionBox["B", "A"], 
     SuperscriptBox["dr", "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox[
    RowBox[{
     SubscriptBox["h", "\[Phi]\[Phi]"], "H", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d\[Phi]", "+", 
        SubscriptBox["A", "n"]}], ")"}], "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   RowBox[{
    StyleBox[
     SuperscriptBox["r", "2"],
     FontFamily->"Source Code Pro",
     FontSize->14,
     FontWeight->"Regular"], 
    SuperscriptBox[
     SubscriptBox["d\[CapitalSigma]", "n"], "2"]}]}]}]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843526209237462*^9, 3.843526255724834*^9}, {
   3.843526301769642*^9, 3.843526314741633*^9}, 3.8435263948281*^9, {
   3.8435377078864937`*^9, 3.84353774850483*^9}, 3.84422208055376*^9, {
   3.8454256637081547`*^9, 
   3.845425667774144*^9}},ExpressionUUID->"584c9bfc-744d-4a78-980f-\
bf86dad8d930"],

Cell[TextData[StyleBox["1/D expansion (1/n expansion)", "Subsection"]], \
"Subsubsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843550132444708*^9, 3.8435501406081953`*^9}, {
   3.843550183583737*^9, 3.843550188417851*^9}, {3.8442183935357857`*^9, 
   3.844218397136241*^9}, {3.844221705596635*^9, 3.844221715282484*^9}, 
   3.84422208055381*^9},
 TextAlignment->Left,ExpressionUUID->"7b6bf8e6-f786-4556-936a-54ef6bf5b263"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"r", ":=", 
    SuperscriptBox["R", 
     FractionBox["1", 
      RowBox[{"2", "n"}]]]}], ",", 
   RowBox[{"A", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["A", "0"], "[", "R", "]"}], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["A", "1"], "[", "R", "]"}]}], "+"}], "..."}]}], ",", " ", 
   RowBox[{"B", " ", "=", " ", 
    RowBox[{
     RowBox[{"1", " ", "+", " ", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["B", "0"], "[", "R", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", "2"]], 
       RowBox[{
        SubscriptBox["B", "1"], "[", "R", "]"}]}], "+"}], "..."}]}], ",", " ", 
   RowBox[{"H", " ", "=", " ", 
    RowBox[{
     RowBox[{"1", " ", "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["H", "0"], "[", "R", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", "2"]], 
       RowBox[{
        SubscriptBox["H", "1"], "[", "R", "]"}]}], "+"}], "..."}]}]}],
  FontFamily->"Source Code Pro",
  FontSize->14,
  FontWeight->"Regular"]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843526319095433*^9, 3.843526396270914*^9}, {
   3.8435501441439962`*^9, 3.843550180716065*^9}, {3.844218498480187*^9, 
   3.84421852114887*^9}, 
   3.8442220805538673`*^9},ExpressionUUID->"a79bebc7-651a-41c7-8d12-\
0f5de462fd06"],

Cell[TextData[{
 "Squashed background up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    RowBox[{"1", "/", 
     SuperscriptBox["n", "4"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "31325903-a6f5-48e6-b08b-c7477602e45c"]
}], "Subsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8435377534085817`*^9, 3.8435377637546253`*^9}, {
   3.8435378256582813`*^9, 3.843537835416622*^9}, 3.844222080553937*^9, {
   3.844224198696567*^9, 3.844224198842964*^9}},
 TextAlignment->Left,ExpressionUUID->"87da2603-bfc5-4978-ab04-33bef20cc272"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["h", "rr"], "\[Rule]", " ", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["L", "6"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "8"]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["h", "\[Phi]\[Phi]"], "\[Rule]", " ", 
    RowBox[{
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], "/", 
        SuperscriptBox["L", "2"]}]}]], "+", 
     RowBox[{"0", "/", "n"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "/", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["L", "2"]}], "-", 
          SuperscriptBox["r", "2"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "4"]}]], "/", 
      SuperscriptBox["n", "3"]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", 
           SuperscriptBox["L", "4"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "5"]}]], "/", 
      SuperscriptBox["n", "4"]}]}]}]}], "}"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.830592717754752*^9, 3.8305927665612173`*^9}, 
   3.830592993871168*^9, {3.830593291742679*^9, 3.8305932990344973`*^9}, {
   3.8305934007591257`*^9, 3.830593411607999*^9}, {3.8305934788630657`*^9, 
   3.830593560618992*^9}, {3.836174903979789*^9, 3.836174917745729*^9}, {
   3.836355569996601*^9, 3.8363555807903337`*^9}, {3.8363668389854813`*^9, 
   3.836366881004937*^9}, {3.836367097476746*^9, 3.836367104698735*^9}, {
   3.836367276075515*^9, 3.836367325722699*^9}, {3.836415572293243*^9, 
   3.8364155726274223`*^9}, {3.836417160649982*^9, 3.836417181905259*^9}, {
   3.839466631986724*^9, 3.83946668903139*^9}, {3.843537770156723*^9, 
   3.843537801503827*^9}, 
   3.844222080553997*^9},ExpressionUUID->"1265ac57-f2f1-4a5e-9da0-\
67a95b217913"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Leading order solution", "Section"]], "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.844222145708687*^9, 3.8442221495446873`*^9}, 
   3.844222259483732*^9},ExpressionUUID->"dbe11fb6-8ee1-4b01-87da-\
9308c2691ba7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "0"], "\[Rule]", " ", 
      RowBox[{"1", "-", 
       FractionBox["m", "R"]}]}], ",", 
     RowBox[{
      SubscriptBox["H", "0"], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      SubscriptBox["B", "0"], "\[Rule]", " ", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8435264183973618`*^9, 3.8435264377597237`*^9}, {
   3.843526661284602*^9, 3.843526681381277*^9}, 3.844222259483832*^9},
 CellLabel->
  "In[1838]:=",ExpressionUUID->"93e3f169-e489-4719-a92d-fd048739b091"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NLO solution", "Section"]], "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8442221523924026`*^9, 3.844222156868648*^9}, 
   3.8442222503709173`*^9},ExpressionUUID->"e2dfe165-ffb9-4f87-bb01-\
1c3f5c84c5cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", " ", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         RowBox[{"Log", "[", 
          FractionBox["R", "m"], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], " ", "R"}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["H", "1"], "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", "/", "m"}], "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            RowBox[{"R", "/", "m"}]}]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], "2"]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["B", "1"], "\[Rule]", " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox["L", "2"], " ", "m", " ", 
        RowBox[{"Log", "[", 
         FractionBox["R", "m"], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "R"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8435264692075253`*^9, 3.843526494651122*^9}, {
   3.843526665658986*^9, 3.843526684344459*^9}, 3.844222250371052*^9},
 CellLabel->
  "In[474]:=",ExpressionUUID->"3a002ff3-50d5-42c1-bf01-fd36c1a55555"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NNLO solution", "Section"]], "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.844222183543988*^9, 3.844222185455752*^9}, 
   3.844222243195314*^9},ExpressionUUID->"b16eba86-213b-4203-9b1e-\
7783b5cdb0df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNNLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", "R", "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], "+", 
             RowBox[{"Log", "[", "R", "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", "R"}]], "/.", 
        RowBox[{"{", 
         RowBox[{"R", "\[Rule]", " ", 
          RowBox[{"R", "/", "m"}]}], "}"}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["B", "2"], "\[Rule]", 
       RowBox[{"(", " ", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "R", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "R"}], "-", 
             SuperscriptBox["R", "2"], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", "R"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", "R", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "\[Rule]", " ", 
        RowBox[{"R", "/", "m"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", "2"], "\[Rule]", 
       RowBox[{"(", " ", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "R", "]"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "3"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "2"]]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "R"}]}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]}]]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "\[Rule]", " ", 
        RowBox[{"R", "/", "m"}]}], "}"}]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8435265029609118`*^9, 3.843526562306418*^9}, {
   3.8435266703868504`*^9, 3.843526700554057*^9}, {3.843530034642399*^9, 
   3.843530047522958*^9}, 3.844222243195426*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"a9348d24-70a0-4fc2-9a3c-16ccee15374c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NNNLO solution", "Section"]], "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.844222187149323*^9, 
  3.8442222143195353`*^9}},ExpressionUUID->"f55fa0a7-3e13-4e08-a370-\
d07035202953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNNNLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["A", "3"], "\[Rule]", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}]}], 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "-", 
                SuperscriptBox["L", "4"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "m", "]"}], "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], 
           ")"}], " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", "R"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"]}]}], ")"}]}], 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", "R"}]]}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "3"]}], 
          RowBox[{"48", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["L", "2"], "+", 
                 RowBox[{"2", " ", "R"}]}], ")"}]}], 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], 
           ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "R"}]}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]]}], ")"}]}],
       "/.", 
      RowBox[{"{", 
       RowBox[{"R", "\[Rule]", " ", 
        RowBox[{"R", "/", "m"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", "3"], "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], ")"}]}]]}], 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], ")"}]}], "-", 
            RowBox[{"27", " ", "R"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "R"}], ")"}]}], "+", 
               RowBox[{"13", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}], "-", 
             RowBox[{"7", " ", "R"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "3"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "3"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "4"]}], 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                SuperscriptBox["L", "4"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}], "+", 
                SuperscriptBox["L", "6"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "R", "]"}], "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "27"}], "+", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"78", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["L", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], "4"]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}], "+", 
                SuperscriptBox["L", "6"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "m", "]"}], "2"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "R"}]}], ")"}]}], "-", 
                RowBox[{"3", " ", "R"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "R", "]"}], "2"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            RowBox[{
             RowBox[{"Log", "[", "m", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], "4"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["L", "2"], "-", 
                   SuperscriptBox["L", "4"]}], ")"}], " ", 
                 RowBox[{"Log", "[", "R", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], "3"]]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "R"}]}], "]"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "R"}]}], "]"}], "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "4"]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "4"]]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "R"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "4"]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "4"]]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["L", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "6"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "R"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"26", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"540", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"360", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", "R", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"36", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", "m", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "R", "]"}], "2"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                SuperscriptBox["L", "4"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "R", "]"}], "3"]}], 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]]}], ")"}]}]}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "\[Rule]", " ", 
        RowBox[{"R", "/", "m"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["B", "3"], "\[Rule]", 
       RowBox[{"(", " ", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"72", "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", "R"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "R"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"Log", "[", "R", "]"}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             SuperscriptBox["L", "4"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"], " ", 
           RowBox[{"Log", "[", "R", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["L", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", "R"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "R"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"11", " ", "R"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["R", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["R", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "R"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"15", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "3"]}], 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], "3"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", "m", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "6"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}], "-", 
                RowBox[{"2", " ", "R"}], "+", 
                SuperscriptBox["R", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "R"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "R", "]"}], "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}]]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "R"}], ")"}]}], "-", 
                RowBox[{"2", " ", "R"}], "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"4", " ", "R"}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "m", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"], "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"15", " ", "R"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["R", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", "R"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "R"}], ")"}], "2"]}]]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "R"}]}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "R", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"3", " ", "R"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"6", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"1", "-", "R"}]}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "R", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"3", " ", "R"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"6", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], "R"]}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "R"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "4"]}]]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "\[Rule]", " ", 
        RowBox[{"R", "/", "m"}]}], "}"}]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.836937846743519*^9, 3.836937851173049*^9}, {
   3.8369379347481403`*^9, 3.836937958942337*^9}, {3.836938024510837*^9, 
   3.836938045875614*^9}, {3.843526567567011*^9, 3.84352663179618*^9}, {
   3.84352670422372*^9, 3.843526711513978*^9}, {3.843530051280758*^9, 
   3.843530069162402*^9}, 3.8442222143196363`*^9},
 CellLabel->
  "In[1841]:=",ExpressionUUID->"04a8c6a7-58d1-4b75-a966-4de174cb1a29"]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical quantities", "Section",
 CellChangeTimes->{{3.839471361949437*^9, 3.839471365185944*^9}, {
  3.843538771386704*^9, 
  3.84353879162764*^9}},ExpressionUUID->"372051fd-93aa-4dba-8f77-\
78e3659f7bf7"],

Cell[TextData[StyleBox["Normalization", "Subsection"]], "Text",
 CellChangeTimes->{{3.8442245515397997`*^9, 
  3.844224553688058*^9}},ExpressionUUID->"bfc4ead8-777e-45bc-ac62-\
ba9256e935c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mass", " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"8", "\[Pi]", " ", "G"}]], "M"}]}], ",", " ", 
  RowBox[{"Tension", " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"16", 
      SuperscriptBox["\[Pi]", "2"], " ", "G"}]], "T"}]}], ",", " ", 
  RowBox[{
   RowBox[{"Komar", " ", "Mass"}], " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"8", " ", "\[Pi]", " ", "G"}]], 
    "MK"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Surface", " ", "Gravity"}], " ", "\[Rule]", " ", 
   RowBox[{"n", " ", "\[Kappa]"}]}], ",", " ", 
  RowBox[{
   RowBox[{"Horizon", " ", "Area"}], " ", "\[Rule]", " ", 
   RowBox[{
    SubscriptBox["\[CapitalOmega]", 
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}]], "AH"}]}], ","}]}], "Text",
 CellChangeTimes->{{3.843538452646859*^9, 3.843538520961133*^9}, {
   3.843538627177202*^9, 3.843538662318348*^9}, 3.843538769374861*^9, {
   3.843540552828148*^9, 3.8435405855551567`*^9}, {3.843540637424613*^9, 
   3.843540642799375*^9}},ExpressionUUID->"e5119158-59f5-4b7e-a515-\
bfe61c9e7759"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setPhys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", "m"}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{"L", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{"L", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{"36", " ", 
            RowBox[{"Log", "[", "m", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"]}]], "L", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"45", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"252", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "189"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"T", "\[Rule]", " ", 
      RowBox[{
       FractionBox["m", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       FractionBox[
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"312", " ", 
            SuperscriptBox["L", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "m", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]], " ", 
         SuperscriptBox["n", "3"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]], " ", 
          SuperscriptBox["n", "4"]}]], "m", " ", 
        RowBox[{"(", 
         RowBox[{"45", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"416", " ", 
              SuperscriptBox["L", "6"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "57"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "173"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"184", " ", 
              SuperscriptBox["L", "4"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["L", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"62", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["L", "4"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["L", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"945", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"240", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1215"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["L", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "49"}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"MK", "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", "m"}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{"L", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{"L", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{"36", " ", 
            RowBox[{"Log", "[", "m", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"]}]], "L", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"30", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"312", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "165"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ",", 
     RowBox[{"AH", "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", "m"}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "3"], " ", "m", " ", 
         RowBox[{"Log", "[", "m", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "3"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"]}]], 
        SuperscriptBox["L", "3"], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             SuperscriptBox["L", "4"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5760", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]], " ", 
          SuperscriptBox["n", "4"]}]], 
        SuperscriptBox["L", "3"], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["L", "4"]}], "+", 
             SuperscriptBox["L", "6"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "4"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"270", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "195"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                SuperscriptBox["\[Pi]", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5535", "-", 
                RowBox[{"870", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"59", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "-", 
                RowBox[{"2160", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"270", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"120", " ", 
           RowBox[{"Log", "[", "m", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "153"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"36", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", " ", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"Log", "[", "m", "]"}], "2"]}], "n"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "m", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"Log", "[", "m", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"]}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["n", "3"]}]], 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["L", "2"]}], "+", 
          RowBox[{"168", " ", 
           SuperscriptBox["L", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"54", " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"90", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["k", "sq"], "\[Rule]", " ", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["L", "2"]], "+", 
       FractionBox[
        RowBox[{"Log", "[", "m", "]"}], 
        RowBox[{
         SuperscriptBox["L", "2"], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "m", "]"}], "2"]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["n", "3"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["L", "2"]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["L", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"360", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["n", "4"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"945", " ", 
           SuperscriptBox["L", "2"]}], "-", 
          RowBox[{"2160", " ", 
           SuperscriptBox["L", "4"]}], "+", 
          RowBox[{"1755", " ", 
           SuperscriptBox["L", "6"]}], "-", 
          RowBox[{"135", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"300", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"90", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"1350", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"810", " ", 
           SuperscriptBox["L", "6"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "m", "]"}]}], "-", 
          RowBox[{"270", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"270", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "4"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "4"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "4"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "4"]}], "+", 
          RowBox[{"540", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1080", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox["L", "6"], " ", 
           RowBox[{"Log", "[", "m", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.837438475061565*^9, 3.83743849416193*^9}, {
   3.8382500556497*^9, 3.838250075307872*^9}, {3.843538198773594*^9, 
   3.843538207935199*^9}, {3.8435383996031713`*^9, 3.843538428167053*^9}, {
   3.8435386146240396`*^9, 3.843538617573812*^9}, {3.843538725810217*^9, 
   3.8435387346380777`*^9}, {3.843538920864336*^9, 3.843538925055176*^9}, {
   3.84353897319451*^9, 3.84353897686876*^9}, 3.843540495463073*^9, {
   3.8435496060522118`*^9, 3.843549609443515*^9}, 3.844136285324267*^9, {
   3.844222968635796*^9, 3.844222998337*^9}, {3.8442230655351458`*^9, 
   3.844223065799182*^9}, 
   3.8442243814609327`*^9},ExpressionUUID->"7f2e190a-ae24-4479-a849-\
c32801aaaf7b"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Charged SqKK Black Holes", "Chapter",
 CellChangeTimes->{{3.843527455150997*^9, 
  3.843527465700007*^9}},ExpressionUUID->"1bdfd80b-972e-4b64-b9ea-\
6022bb82931c"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.843527479264682*^9, 3.843527495044536*^9}, {
  3.843548643617659*^9, 3.8435486543414173`*^9}, {3.844223399997373*^9, 
  3.844223402141218*^9}},ExpressionUUID->"dc4bcea8-f88d-4cf5-a887-\
824b50051cdc"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Metric Ansatz", "Subsection"]], "Subsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.84355012327252*^9, 3.843550126764151*^9}, 
   3.84422208055368*^9},
 TextAlignment->Left,ExpressionUUID->"099f224d-fdf1-4bea-993c-f848faa5a44b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SuperscriptBox["ds", "2"],
   FontFamily->"Source Code Pro",
   FontSize->14,
   FontWeight->"Regular"], 
  StyleBox["=",
   FontFamily->"Source Code Pro",
   FontSize->14,
   FontWeight->"Regular"], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"-", "A"}], " ", 
     SuperscriptBox["dt", "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox[
    RowBox[{
     SubscriptBox["h", "rr"], 
     FractionBox["B", "A"], 
     SuperscriptBox["dr", "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox[
    RowBox[{
     SubscriptBox["h", "\[Phi]\[Phi]"], "H", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d\[Phi]", "+", 
        SubscriptBox["A", "n"]}], ")"}], "2"]}],
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   StyleBox["+",
    FontFamily->"Source Code Pro",
    FontSize->14,
    FontWeight->"Regular"], 
   RowBox[{
    StyleBox[
     SuperscriptBox["r", "2"],
     FontFamily->"Source Code Pro",
     FontSize->14,
     FontWeight->"Regular"], 
    SuperscriptBox[
     SubscriptBox["d\[CapitalSigma]", "n"], "2"]}]}]}]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843526209237462*^9, 3.843526255724834*^9}, {
   3.843526301769642*^9, 3.843526314741633*^9}, 3.8435263948281*^9, {
   3.8435377078864937`*^9, 3.84353774850483*^9}, 3.84422208055376*^9, {
   3.845425643245564*^9, 
   3.845425651716358*^9}},ExpressionUUID->"70bfccfc-8022-4828-aead-\
95b75247f1d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Gauge Field ", "Subsection"]], "Subsection",
 CellDingbat->None,
 CellChangeTimes->{{3.843548492042673*^9, 3.84354854450891*^9}, {
   3.843548589658811*^9, 3.843548594447792*^9}, 
   3.8442241250885277`*^9},ExpressionUUID->"7892e36e-3525-4fab-9cb1-\
f4ebbabed11f"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SubscriptBox["A", "\[Mu]"], 
     SuperscriptBox["dx", "\[Mu]"]}], "=", 
    RowBox[{"\[CapitalPhi]", " ", "dt"}]}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "Text",
 CellChangeTimes->{
  3.8442241262521276`*^9},ExpressionUUID->"58010d86-1953-4ed7-bbf4-\
b3377a98a075"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1/D expansion (1/n expansion)", "Subsection"]], \
"Subsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843550132444708*^9, 3.8435501406081953`*^9}, {
   3.843550183583737*^9, 3.843550188417851*^9}, {3.8442183935357857`*^9, 
   3.844218397136241*^9}, {3.844221705596635*^9, 3.844221715282484*^9}, 
   3.84422208055381*^9},
 TextAlignment->Left,ExpressionUUID->"a54c000d-e3f3-4300-8f4c-722799c01f9f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"r", ":=", 
    SuperscriptBox["R", 
     FractionBox["1", 
      RowBox[{"2", "n"}]]]}], ",", 
   RowBox[{"A", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["A", "0"], "[", "R", "]"}], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["A", "1"], "[", "R", "]"}]}], "+"}], "..."}]}], ",", " ", 
   RowBox[{"B", " ", "=", " ", 
    RowBox[{
     RowBox[{"1", " ", "+", " ", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["B", "0"], "[", "R", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", "2"]], 
       RowBox[{
        SubscriptBox["B", "1"], "[", "R", "]"}]}], "+"}], "..."}]}], ",", " ", 
   RowBox[{"H", " ", "=", " ", 
    RowBox[{
     RowBox[{"1", " ", "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SubscriptBox["H", "0"], "[", "R", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", "2"]], 
       RowBox[{
        SubscriptBox["H", "1"], "[", "R", "]"}]}], "+"}], "..."}]}], ",", " ", 
   RowBox[{"\[CapitalPhi]", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "0"], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       SubscriptBox["\[CapitalPhi]", "1"]}], "+"}], "..."}]}]}],
  FontFamily->"Source Code Pro",
  FontSize->14,
  FontWeight->"Regular"]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.843526319095433*^9, 3.843526396270914*^9}, {
   3.8435501441439962`*^9, 3.843550180716065*^9}, {3.844218498480187*^9, 
   3.84421852114887*^9}, 3.8442220805538673`*^9, {3.844224100268619*^9, 
   3.844224101137382*^9}},ExpressionUUID->"b5736a76-d87a-4e92-ba60-\
4af3002f93d2"],

Cell[TextData[{
 "Squashed background up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    RowBox[{"1", "/", 
     SuperscriptBox["n", "4"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "9c9d2636-d14b-4c36-8622-11237dda389a"],
 " : same as in the neutral case"
}], "Subsection",
 CellDingbat->None,
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8435377534085817`*^9, 3.8435377637546253`*^9}, {
   3.8435378256582813`*^9, 3.843537835416622*^9}, 3.844222080553937*^9, {
   3.844224172067054*^9, 3.844224190911731*^9}},
 TextAlignment->Left,ExpressionUUID->"b86e1806-25b9-4374-a818-a58c9f615b01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["h", "rr"], "\[Rule]", " ", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["L", "6"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "8"]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["h", "\[Phi]\[Phi]"], "\[Rule]", " ", 
    RowBox[{
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], "/", 
        SuperscriptBox["L", "2"]}]}]], "+", 
     RowBox[{"0", "/", "n"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "/", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["L", "2"]}], "-", 
          SuperscriptBox["r", "2"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "4"]}]], "/", 
      SuperscriptBox["n", "3"]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", 
           SuperscriptBox["L", "4"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "5"]}]], "/", 
      SuperscriptBox["n", "4"]}]}]}]}], "}"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.830592717754752*^9, 3.8305927665612173`*^9}, 
   3.830592993871168*^9, {3.830593291742679*^9, 3.8305932990344973`*^9}, {
   3.8305934007591257`*^9, 3.830593411607999*^9}, {3.8305934788630657`*^9, 
   3.830593560618992*^9}, {3.836174903979789*^9, 3.836174917745729*^9}, {
   3.836355569996601*^9, 3.8363555807903337`*^9}, {3.8363668389854813`*^9, 
   3.836366881004937*^9}, {3.836367097476746*^9, 3.836367104698735*^9}, {
   3.836367276075515*^9, 3.836367325722699*^9}, {3.836415572293243*^9, 
   3.8364155726274223`*^9}, {3.836417160649982*^9, 3.836417181905259*^9}, {
   3.839466631986724*^9, 3.83946668903139*^9}, {3.843537770156723*^9, 
   3.843537801503827*^9}, 
   3.844222080553997*^9},ExpressionUUID->"e9273af6-a3ff-4d92-be86-\
487d89caf58a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading order solution", "Section",
 CellChangeTimes->{{3.8442234558071203`*^9, 
  3.84422346283665*^9}},ExpressionUUID->"c57cbf1c-533f-43fe-b69d-\
5798c9193259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subLOQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "0"], "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SubscriptBox["\[Rho]", "-"], " ", 
         SubscriptBox["\[Rho]", "+"]}]], 
       RowBox[{
        SqrtBox["2"], " ", "R"}]]}], ",", 
     RowBox[{
      SubscriptBox["A", "0"], "\[Rule]", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Rho]", "-"], " ", 
         SubscriptBox["\[Rho]", "+"]}], 
        SuperscriptBox["R", "2"]], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Rho]", "-"], "+", 
         SubscriptBox["\[Rho]", "+"]}], "R"]}]}], ",", 
     RowBox[{
      SubscriptBox["H", "0"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", "R", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "-"]}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["L", "2"]}]]}], ",", 
     RowBox[{
      SubscriptBox["B", "0"], "\[Rule]", 
      FractionBox[
       SubscriptBox["\[Rho]", "-"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "R"}], "+", 
          SubscriptBox["\[Rho]", "-"]}], ")"}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8364632550510674`*^9, 3.836463277165464*^9}, {
   3.836463461897867*^9, 3.836463465116116*^9}, {3.836463519105193*^9, 
   3.836463537202948*^9}, {3.8364635913928223`*^9, 3.8364635915511513`*^9}, {
   3.836761025690847*^9, 3.8367610273612967`*^9}, {3.836761100226252*^9, 
   3.836761111929823*^9}, {3.836764932130775*^9, 3.836764938289776*^9}, {
   3.836764969577483*^9, 3.836765004403968*^9}, {3.836765047346942*^9, 
   3.836765053983453*^9}, {3.836765363939981*^9, 3.836765369226289*^9}, {
   3.836765416531537*^9, 3.836765466463729*^9}, {3.843527518469719*^9, 
   3.843527518710245*^9}, {3.843548552405982*^9, 3.8435485636296377`*^9}, {
   3.843548602706133*^9, 3.843548633639125*^9}, {3.843548807831788*^9, 
   3.8435488374269648`*^9}, 3.8435489124773207`*^9, 3.844224648055094*^9},
 CellLabel->
  "In[311]:=",ExpressionUUID->"3111431b-12d8-4bcd-875f-387c00ad0b77"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NLO solution", "Section"]], "Section",
 CellChangeTimes->{{3.844223515341984*^9, 
  3.844223539091442*^9}},ExpressionUUID->"af5d1498-a3af-4f89-818d-\
2388f7a0cf60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNLOQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "-"]}], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["\[Rho]", "-"], " ", 
          SubscriptBox["\[Rho]", "+"]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}], ")"}], " ", "R"}]]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "R"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], "-", 
           RowBox[{"R", " ", 
            SubscriptBox["\[Rho]", "+"]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}]]}], ",", 
     RowBox[{
      SubscriptBox["H", "1"], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "R", "]"}], "2"], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], "2"]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", 
           SubscriptBox["\[Rho]", "-"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["L", "2"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "R"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "-"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
          SubscriptBox["\[Rho]", "-"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", 
           SubscriptBox["\[Rho]", "-"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["B", "1"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Rho]", "-", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Rho]", "-"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", 
           SubscriptBox["\[Rho]", "-"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
         SubscriptBox["\[Rho]", "+"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["L", "2"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"R", "-", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.836796775227325*^9, 3.836796777456772*^9}, {
   3.8367968121206284`*^9, 3.83679681390175*^9}, {3.83679684573568*^9, 
   3.836796879481575*^9}, {3.836796947978282*^9, 3.83679695303506*^9}, {
   3.8367970037993298`*^9, 3.836797022398067*^9}, {3.843527582377739*^9, 
   3.8435275829611053`*^9}, 3.84354110794314*^9, {3.8435487294754*^9, 
   3.843548836224094*^9}, {3.843548908341249*^9, 3.843548909666615*^9}, {
   3.844224671907529*^9, 3.844224672953526*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"a50e4de8-06ba-4c13-afee-9f3efd9fab9a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NNLO solution", "Section"]], "Section",
 CellChangeTimes->{{3.8442234811418247`*^9, 
  3.8442234837397747`*^9}},ExpressionUUID->"6d520320-437e-4a69-be30-\
da7904554fde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNNLOQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "2"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SubscriptBox["\[Rho]", "-"], " ", 
             SubscriptBox["\[Rho]", "+"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "R", " ", 
              SubscriptBox["\[Rho]", "-"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", "R", " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", "R", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "-", 
             RowBox[{"R", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"R", "-", 
                 SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"R", "-", 
                 SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", "R", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"R", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"R", "-", 
                 SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"R", "-", 
                SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"R", "-", 
                 SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["L", "2"]}], " ", "R"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"R", "-", 
                   SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", 
                   SubscriptBox["\[Rho]", "-"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "-", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["R", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["R", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}]}]], 
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "R"}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["L", "2"]}], " ", 
              SuperscriptBox["R", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", "R"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", "R"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{"R", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", "R"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", "R"}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"]}], "+", 
                RowBox[{"3", " ", "R", " ", 
                 SubscriptBox["\[Rho]", "-"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["L", "2"]}], " ", "R"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["H", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "-"]}], "]"}], "3"]}], 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "4"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}]]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
         SubscriptBox["\[Rho]", "-"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "-"], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
         SubscriptBox["\[Rho]", "-"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["\[Rho]", "-"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
            RowBox[{"R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], "]"}], " ", 
         SubscriptBox["\[Rho]", "-"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], "]"}], " ", 
         SubscriptBox["\[Rho]", "-"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            SubscriptBox["\[Rho]", "-"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["L", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "-"], "]"}]}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
           RowBox[{"R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"R", "-", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "-"], "]"}]}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"R", "-", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "-"], "]"}]}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
             SubscriptBox["\[Rho]", "-"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               SubscriptBox["\[Rho]", "-"], "]"}], "-", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["\[Rho]", "-"], "]"}]}], "+", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Rho]", "-"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "-", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         SubsuperscriptBox["\[Rho]", "+", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["L", "4"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], "5"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]], 
        RowBox[{"Log", "[", "R", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "-"], "]"}], "2"], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["\[Rho]", "-"], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}]}], "-", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["L", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "R"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["L", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "-", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "5"]}]], 
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}]}], "]"}], " ", 
        SubscriptBox["\[Rho]", "+"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["L", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "-", "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "-", "3"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "5"]}]], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}]}], "]"}], " ", 
        SubscriptBox["\[Rho]", "+"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["L", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "-", "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "-", "3"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "4"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Log", "[", "R", "]"}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "R"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Log", "[", "R", "]"}], "2"], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "2"]}]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                 SuperscriptBox["R", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 "R", " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"R", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                    SubscriptBox["\[Rho]", "-"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubscriptBox["\[Rho]", "-"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R"}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", "-", 
              SubscriptBox["\[Rho]", "-"]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "R"}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}], "5"]}]], 
           RowBox[{"Log", "[", 
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           SubscriptBox["\[Rho]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubsuperscriptBox["\[Rho]", "-", "4"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubsuperscriptBox["\[Rho]", "-", "3"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["L", "2"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubsuperscriptBox["\[Rho]", "+", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SubscriptBox["\[Rho]", "-"], " ", 
                 SubscriptBox["\[Rho]", "+"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{"R", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"], " ", "R"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["\[Rho]", "-"], "]"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "-"], "]"}], "2"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["R", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "R", " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "-"], "]"}], "3"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], "2"]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "+"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", "R", " ", 
                 SubscriptBox["\[Rho]", "-"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"2", " ", "R", " ", 
                 SubscriptBox["\[Rho]", "-"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["B", "2"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["L", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["L", "4"], " ", "R"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", 
           SubscriptBox["\[Rho]", "-"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", 
               SuperscriptBox["R", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["L", "2"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", 
                   SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]]}], "+", 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["R", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]], "+", 
              FractionBox[
               RowBox[{"R", " ", 
                SubscriptBox["\[Rho]", "-"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["L", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["L", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], "]"}], "2"]}]}], ")"}], " ", 
            
            SubsuperscriptBox["\[Rho]", "-", "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              RowBox[{"45", " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{"17", " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"24", " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Rho]", "-"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            SubscriptBox["\[Rho]", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "3", " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["L", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox["L", "2"], " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Rho]", "-"], "-", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "-", 
          RowBox[{
           FractionBox["1", "6"], " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["20", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", 
                    SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]], "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["6", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", 
                    SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Rho]", "-"], "-", 
                    SubscriptBox["\[Rho]", "+"]}], ")"}], "3"]]}], ")"}]}], 
                "+", 
                FractionBox[
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "4"], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Rho]", "-"], "-", 
                    SubscriptBox["\[Rho]", "+"]}], ")"}], "3"]]}], ")"}]}], 
             "-", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"R", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"17", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]], 
           SubscriptBox["\[Rho]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "-", 
                RowBox[{"39", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["L", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Rho]", "-"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                SubscriptBox["\[Rho]", "+"]}], 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}]], "+", 
              FractionBox[
               RowBox[{"24", " ", 
                SuperscriptBox["L", "2"], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}], 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "+"]}]], "+", 
              FractionBox[
               RowBox[{
                SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "+"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "-"], " ", 
                   SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "2", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Rho]", "-"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "+"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Rho]", "-"], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "+"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"]}]], 
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["L", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              RowBox[{"3", " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
            SubsuperscriptBox["\[Rho]", "+", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["L", "2"], " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Rho]", "-"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Rho]", "-"], "-", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               SubscriptBox["\[Rho]", "+"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Rho]", "-"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "+"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], "]"}]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "3"]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "3"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["L", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], "]"}]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}], 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "2"]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               SubsuperscriptBox["\[Rho]", "+", "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"], " ", 
               SubscriptBox["\[Rho]", "+"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                    SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "+"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               SubscriptBox["\[Rho]", "-"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[Rho]", "+"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SubscriptBox["\[Rho]", "+"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"], " ", 
               SubscriptBox["\[Rho]", "+"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "-"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "+"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Rho]", "-"], "-", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    SubscriptBox["\[Rho]", "-"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8435488422591543`*^9, 3.843548903863203*^9}, {
  3.844138206483939*^9, 3.8441382072961884`*^9}, {3.844224702332518*^9, 
  3.844224725053967*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"4107b2a4-472c-4fa1-b8ca-e5ddd1f0de64"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "NNNLO solution ( only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c70b50bf-8020-4c14-a92a-aa6f0fb6c982"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "27e5cad8-e360-4d34-9165-9cac09ecba30"],
 " )"
}], "Section",
 CellChangeTimes->{{3.844224010031844*^9, 
  3.844224028188293*^9}},ExpressionUUID->"0fd77430-a519-44bd-8405-\
e3e5598c7e12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subNNNLOQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "3"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["L", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["L", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "-"]}], "]"}], "3"], " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}]]}], 
        RowBox[{"48", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "4"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}]]}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "4"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"R", "-", 
             SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{"3", " ", "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"R", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["L", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", "-", 
              SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
            SqrtBox[
             RowBox[{
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}]]}], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R"}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            SqrtBox[
             RowBox[{
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              RowBox[{"R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "-", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "+"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               SubscriptBox["\[Rho]", "+"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", 
              SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["L", "2"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["L", "4"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", 
                  SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], ")"}]}], "+", 
            
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["R", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["L", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["R", "3"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["R", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "3"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"R", "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "3"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "+"]}], "-", 
               RowBox[{"R", " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "R"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                   "R"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
          SqrtBox[
           RowBox[{
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["L", "2"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["L", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    SuperscriptBox["L", "4"]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    SuperscriptBox["L", "4"]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "R"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "-", 
               RowBox[{"R", " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "R"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", "R", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["R", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "+"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["R", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", "-", 
            SubscriptBox["\[Rho]", "-"]}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
            SubscriptBox["\[Rho]", "+"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["R", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
            SubscriptBox["\[Rho]", "-"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
            SubscriptBox["\[Rho]", "+"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["L", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["L", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "-"], " ", 
            SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["R", "2"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"33", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["L", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"42", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "6"]}], "-", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"51", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["L", "6"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["L", "4"]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"30", "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"33", " ", 
                   SuperscriptBox["L", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"21", "-", 
                  RowBox[{"39", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  RowBox[{"69", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "84"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"54", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "51"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "147"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             SubscriptBox["\[Rho]", "-"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["L", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["L", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "+", 
            RowBox[{"R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["R", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "3"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"33", " ", 
                   SuperscriptBox["L", "2"]}], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "+"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"65", " ", 
                   SuperscriptBox["L", "2"]}], "-", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "3"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["L", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "+", "3"]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", 
             SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "R"}], "+", 
            SubscriptBox["\[Rho]", "+"]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"R", "-", 
               SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"R", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", "R"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox["R", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"], " ", "R"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox["R", "2"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["R", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "-"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"R", "-", 
           SubscriptBox["\[Rho]", "-"]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["L", "4"], " ", "R"}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["L", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                  SubscriptBox["\[Rho]", "-"]}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox["R", "2"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"], " ", "R"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "-", 
             RowBox[{"R", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "3"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10"}], " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "3"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["L", "2"], " ", 
                 SuperscriptBox["R", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", "R", " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "3"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"R", "-", 
          SubscriptBox["\[Rho]", "-"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["L", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["L", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
               SubscriptBox["\[Rho]", "+"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["L", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "4"]}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"], " ", 
               SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox["R", "2"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 "R", " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["L", "2"]}], ")"}], " ", 
                 SuperscriptBox["R", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"21", "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"51", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "51"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 "R", " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["R", "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"33", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SubscriptBox["\[Rho]", "-"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"99", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "129"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 "R", " ", 
                 SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "54"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["R", "2"], " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}]}], "+", 
               RowBox[{"R", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox["R", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "3"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"59", " ", 
                    SuperscriptBox["L", "2"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "3"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"41", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "4"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", 
                   SuperscriptBox["R", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", 
                   SubscriptBox["\[Rho]", "-"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", "R", " ", 
                   SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["L", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "4"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Rho]", "-", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "3"]}]}], ")"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", 
                SubscriptBox["\[Rho]", "-"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8427968571048727`*^9, 3.842796861390698*^9}, {
  3.8427975376006517`*^9, 3.84279753858147*^9}, {3.843549100192336*^9, 
  3.843549140572669*^9}, {3.844224716799959*^9, 3.844224718076124*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"541fc872-40f6-44bd-b4b0-ba9d50ddec29"]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical quantities", "Section",ExpressionUUID->"db1fcac1-3524-48a5-a935-8387f335cc2b"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Normalization", "Subsection"]], "Subsection",
 CellDingbat->None,
 CellChangeTimes->{{3.8442244563518047`*^9, 
  3.844224460131155*^9}},ExpressionUUID->"dd923b47-3c05-425e-b093-\
903371d779bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mass", " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"8", "\[Pi]", " ", "G"}]], "M"}]}], ",", " ", 
  RowBox[{"Tension", " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"16", 
      SuperscriptBox["\[Pi]", "2"], " ", "G"}]], "T"}]}], ",", " ", 
  RowBox[{
   RowBox[{"Komar", " ", "Mass"}], " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"8", " ", "\[Pi]", " ", "G"}]], "MK"}]}], ",", 
  RowBox[{"Charge", " ", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SubscriptBox["\[CapitalOmega]", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]]}], 
     RowBox[{"8", " ", "\[Pi]", " ", "G"}]], "Q"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Surface", " ", "Gravity"}], " ", "\[Rule]", " ", 
   RowBox[{"n", " ", "\[Kappa]"}]}], ",", " ", 
  RowBox[{
   RowBox[{"Horizon", " ", "Area"}], " ", "\[Rule]", " ", 
   RowBox[{
    SubscriptBox["\[CapitalOmega]", 
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}]], "AH"}]}], ","}]}], "Text",
 CellChangeTimes->{{3.843538452646859*^9, 3.843538520961133*^9}, {
   3.843538627177202*^9, 3.843538662318348*^9}, 3.843538769374861*^9, {
   3.843540552828148*^9, 3.8435405855551567`*^9}, {3.843540637424613*^9, 
   3.843540642799375*^9}, {3.8435492087624807`*^9, 3.8435492196069803`*^9}, {
   3.843549454565764*^9, 
   3.843549484728188*^9}},ExpressionUUID->"baa68a08-6b42-48a5-8595-\
625d253a6e03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setPhysQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["L", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"252", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "+", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"45", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "189"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"96", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "-", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           SubscriptBox["\[Rho]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{"111", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"105", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"96", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "111"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"27", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"MK", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           SubscriptBox["\[Rho]", "+"]}], ")"}]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"]}]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Rho]", "-"], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
             SubsuperscriptBox["\[Rho]", "+", "2"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["L", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["L", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"156", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "-", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "+", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"330", "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"192", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           SubscriptBox["\[Rho]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"30", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"192", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"57", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"27", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"T", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Rho]", "-"]}], "+", 
         SubscriptBox["\[Rho]", "+"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", "n"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "-"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "+"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]], " ", 
         SuperscriptBox["n", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"264", " ", 
                SuperscriptBox["L", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "468"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"312", " ", 
              SuperscriptBox["L", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["L", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "L", " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}]]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"]}]]}], 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "L", " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["\[Rho]", "-"], " ", 
          SubscriptBox["\[Rho]", "+"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "84"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], "L", " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["\[Rho]", "-"], " ", 
          SubscriptBox["\[Rho]", "+"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "-", "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"156", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"54", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "75"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Rho]", "-"], " ", 
           SubscriptBox["\[Rho]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "69"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"\[CapitalPhi]H", "\[Rule]", 
      FractionBox[
       SubscriptBox["\[Rho]", "-"], 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["\[Rho]", "-"], " ", 
          SubscriptBox["\[Rho]", "+"]}]]}]]}], ",", 
     RowBox[{"AH", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"L", " ", 
         SubscriptBox["\[Rho]", "+"]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["L", "2"]}]]], "+", 
       FractionBox[
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
         SubscriptBox["\[Rho]", "+"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "n"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "L", " ", 
        SubscriptBox["\[Rho]", "+"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["\[Rho]", "+"], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", "L", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox["n", "3"]}]], 
        SubscriptBox["\[Rho]", "+"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["L", "2"]}], "+", 
             SuperscriptBox["L", "4"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "3"]}], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["L", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["L", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              RowBox[{
               SuperscriptBox["L", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
               SubscriptBox["\[Rho]", "+"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["L", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[Rho]", "-"]}], "+", 
                  SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}]], 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["\[Rho]", "+"], "]"}]}], "-", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                SubscriptBox["\[Rho]", "+"], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["L", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["\[Rho]", "+"], "]"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Rho]", "-"]}], "+", 
                 SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]], 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "51"}], "+", 
                   RowBox[{"48", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "-"], " ", 
              SubscriptBox["\[Rho]", "+"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["L", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "51"}], "+", 
                   RowBox[{"48", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["\[Rho]", "-"], 
        SubscriptBox["\[Rho]", "+"]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Rho]", "-"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SubscriptBox["\[Rho]", "-"]}], "+", 
         SubscriptBox["\[Rho]", "+"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["\[Rho]", "+"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["L", "2"]}], ")"}], " ", "n", " ", 
         SubscriptBox["\[Rho]", "+"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["n", "2"], " ", 
          SubscriptBox["\[Rho]", "+"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["L", "4"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "-", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["\[Rho]", "+"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["n", "3"], " ", 
          SubscriptBox["\[Rho]", "+"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "57"}], " ", 
           SubscriptBox["\[Rho]", "-"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "4"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["L", "6"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubscriptBox["\[Rho]", "-"]}], "+", 
          RowBox[{"27", " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["L", "2"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "+", 
          RowBox[{"168", " ", 
           SuperscriptBox["L", "4"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["L", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubscriptBox["\[Rho]", "+"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SubscriptBox["\[Rho]", "+"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "-"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["L", "2"], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["L", "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["\[Rho]", "+"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["L", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["L", "2"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Rho]", "-"], "-", 
                SubscriptBox["\[Rho]", "+"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["L", "2"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "+"]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["k", "sq"], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["L", "2"]}]], 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "-"]}], "+", 
            SubscriptBox["\[Rho]", "+"]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", "n"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["L", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "-"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
            SubscriptBox["\[Rho]", "+"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["L", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Rho]", "-"]}], "+", 
              SubscriptBox["\[Rho]", "+"]}], ")"}]}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["L", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Rho]", "-"]}], "+", 
             SubscriptBox["\[Rho]", "+"]}], ")"}]}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["L", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox["n", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"]}], "+", 
               SuperscriptBox["L", "4"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Rho]", "-"]}], "+", 
                SubscriptBox["\[Rho]", "+"]}], ")"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Rho]", "-"]}], "+", 
               SubscriptBox["\[Rho]", "+"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "-", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["L", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["L", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                SubscriptBox["\[Rho]", "-"], " ", 
                SubscriptBox["\[Rho]", "+"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "+", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "2"], " ", 
             SubsuperscriptBox["\[Rho]", "+", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["\[Rho]", "-", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["L", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "51"}], "+", 
                  RowBox[{"48", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "-"], " ", 
             SubscriptBox["\[Rho]", "+"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["L", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "51"}], "+", 
                  RowBox[{"48", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843527785911704*^9, 3.843527787309041*^9}, {
  3.843549429214731*^9, 3.843549441119238*^9}, {3.843549490112928*^9, 
  3.843549543345255*^9}, {3.8442243703663607`*^9, 3.8442244197773542`*^9}, {
  3.844224749832687*^9, 
  3.8442247506970453`*^9}},ExpressionUUID->"ef41b48b-6fd9-4bf8-b82d-\
eb77439e5060"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1452, 795},
WindowMargins->{{Automatic, 214}, {Automatic, -180}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (2021\:5e742\:67082\:65e5)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Article"}, "Preprint.nb", CharacterEncoding -> 
       "UTF-8"]]]}, WindowMargins -> {{876, Automatic}, {Automatic, 68}}, 
  Visible -> False, FrontEndVersion -> 
  "12.2 for Mac OS X x86 (64-bit) (2021\:5e742\:67082\:65e5)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"f5843a8e-b6ad-489e-a12c-f27c367a9825"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 499, 6, 77, "Title",ExpressionUUID->"a7fd331f-2477-4aca-9270-53d2ef36565b"],
Cell[1082, 30, 242, 5, 43, "Author",ExpressionUUID->"8cea1d01-a171-490e-9fd3-2e1bec399e4d"],
Cell[CellGroupData[{
Cell[1349, 39, 293, 5, 23, "Author",ExpressionUUID->"e38e64e1-a90b-4006-9f14-4e78ab4e57c9"],
Cell[1645, 46, 468, 8, 33, "Text",ExpressionUUID->"3c9cfcdc-dd2e-4c6c-9a1a-a6c7a8ed5ceb"],
Cell[2116, 56, 812, 24, 33, "Text",ExpressionUUID->"912f6a62-6abb-4697-a10c-996b1f3cde12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2965, 85, 266, 4, 69, "Chapter",ExpressionUUID->"b31627ca-e92a-4b12-bdd6-1e068e14fddc"],
Cell[CellGroupData[{
Cell[3256, 93, 228, 4, 68, "Section",ExpressionUUID->"5d443749-fe85-4133-8252-2c4e4ace46bb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3487, 99, 314, 5, 27, "Subsubsection",ExpressionUUID->"7e61ce8a-198c-447b-8862-15c3e6790aca",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3804, 106, 1806, 63, 49, "Text",ExpressionUUID->"584c9bfc-744d-4a78-980f-bf86dad8d930",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5613, 171, 483, 8, 27, "Subsubsection",ExpressionUUID->"7b6bf8e6-f786-4556-936a-54ef6bf5b263",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[6099, 181, 1529, 48, 50, "Text",ExpressionUUID->"a79bebc7-651a-41c7-8d12-0f5de462fd06",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[7631, 231, 598, 14, 41, "Subsection",ExpressionUUID->"87da2603-bfc5-4978-ab04-33bef20cc272",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8232, 247, 4859, 141, 107, "Input",ExpressionUUID->"1265ac57-f2f1-4a5e-9da0-67a95b217913",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[13128, 393, 278, 4, 38, "Section",ExpressionUUID->"dbe11fb6-8ee1-4b01-87da-9308c2691ba7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[13409, 399, 656, 18, 45, "Input",ExpressionUUID->"93e3f169-e489-4719-a92d-fd048739b091",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[14102, 422, 270, 4, 38, "Section",ExpressionUUID->"e2dfe165-ffb9-4f87-bb01-1c3f5c84c5cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14375, 428, 2306, 70, 164, "Input",ExpressionUUID->"3a002ff3-50d5-42c1-bf01-fd36c1a55555",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[16718, 503, 267, 4, 38, "Section",ExpressionUUID->"b16eba86-213b-4203-9b1e-7783b5cdb0df",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[16988, 509, 10271, 291, 245, "Input",ExpressionUUID->"a9348d24-70a0-4fc2-9a3c-16ccee15374c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[27296, 805, 247, 4, 38, "Section",ExpressionUUID->"f55fa0a7-3e13-4e08-a370-d07035202953",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[27546, 811, 40900, 1112, 839, "Input",ExpressionUUID->"04a8c6a7-58d1-4b75-a966-4de174cb1a29",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[68483, 1928, 212, 4, 38, "Section",ExpressionUUID->"372051fd-93aa-4dba-8f77-78e3659f7bf7"],
Cell[68698, 1934, 191, 3, 29, "Text",ExpressionUUID->"bfc4ead8-777e-45bc-ac62-ba9256e935c7"],
Cell[68892, 1939, 1493, 43, 67, "Text",ExpressionUUID->"e5119158-59f5-4b7e-a515-bfe61c9e7759"],
Cell[70388, 1984, 29562, 806, 826, "Input",ExpressionUUID->"7f2e190a-ae24-4479-a849-c32801aaaf7b"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99999, 2796, 169, 3, 69, "Chapter",ExpressionUUID->"1bdfd80b-972e-4b64-b9ea-6022bb82931c"],
Cell[CellGroupData[{
Cell[100193, 2803, 247, 4, 68, "Section",ExpressionUUID->"dc4bcea8-f88d-4cf5-a887-824b50051cdc"],
Cell[CellGroupData[{
Cell[100465, 2811, 311, 5, 35, "Subsection",ExpressionUUID->"099f224d-fdf1-4bea-993c-f848faa5a44b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[100779, 2818, 1804, 63, 49, "Text",ExpressionUUID->"70bfccfc-8022-4828-aead-95b75247f1d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[102620, 2886, 288, 5, 35, "Subsection",ExpressionUUID->"7892e36e-3525-4fab-9cb1-f4ebbabed11f"],
Cell[102911, 2893, 357, 12, 31, "Text",ExpressionUUID->"58010d86-1953-4ed7-bbf4-b3377a98a075"],
Cell[CellGroupData[{
Cell[103293, 2909, 480, 8, 35, "Subsection",ExpressionUUID->"a54c000d-e3f3-4300-8f4c-722799c01f9f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[103776, 2919, 1804, 55, 50, "Text",ExpressionUUID->"b5736a76-d87a-4e92-ba60-4af3002f93d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[105583, 2976, 633, 15, 41, "Subsection",ExpressionUUID->"b86e1806-25b9-4374-a818-a58c9f615b01",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[106219, 2993, 4859, 141, 107, "Input",ExpressionUUID->"e9273af6-a3ff-4d92-be86-487d89caf58a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111139, 3141, 168, 3, 38, "Section",ExpressionUUID->"c57cbf1c-533f-43fe-b69d-5798c9193259"],
Cell[111310, 3146, 2321, 61, 59, "Input",ExpressionUUID->"3111431b-12d8-4bcd-875f-387c00ad0b77"]
}, Closed]],
Cell[CellGroupData[{
Cell[113668, 3212, 188, 3, 38, "Section",ExpressionUUID->"af5d1498-a3af-4f89-818d-2388f7a0cf60"],
Cell[113859, 3217, 11269, 327, 190, "Input",ExpressionUUID->"a50e4de8-06ba-4c13-afee-9f3efd9fab9a"]
}, Closed]],
Cell[CellGroupData[{
Cell[125165, 3549, 193, 3, 38, "Section",ExpressionUUID->"6d520320-437e-4a69-be30-da7904554fde"],
Cell[125361, 3554, 118920, 3146, 2374, "Input",ExpressionUUID->"4107b2a4-472c-4fa1-b8ca-e5ddd1f0de64"]
}, Closed]],
Cell[CellGroupData[{
Cell[244318, 6705, 535, 17, 40, "Section",ExpressionUUID->"0fd77430-a519-44bd-8405-e3e5598c7e12"],
Cell[244856, 6724, 95979, 2404, 1408, "Input",ExpressionUUID->"541fc872-40f6-44bd-b4b0-ba9d50ddec29"]
}, Closed]],
Cell[CellGroupData[{
Cell[340872, 9133, 93, 0, 38, "Section",ExpressionUUID->"db1fcac1-3524-48a5-a935-8387f335cc2b"],
Cell[CellGroupData[{
Cell[340990, 9137, 217, 4, 35, "Subsection",ExpressionUUID->"dd923b47-3c05-425e-b093-903371d779bc"],
Cell[341210, 9143, 1846, 52, 67, "Text",ExpressionUUID->"baa68a08-6b42-48a5-8595-625d253a6e03"],
Cell[343059, 9197, 73864, 1981, 1705, "Input",ExpressionUUID->"ef41b48b-6fd9-4bf8-b82d-eb77439e5060"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


